Stereo LWIR-RGB Automatic Labeling for Low-Light Camera-Based VRU Detection

VRU detection in low-light conditions is a key component in ensuring VRU safety during the most collision prone time of the day. Currently, advances in low-light detection are limited due to the lack of large scale datasets and automated labeling methods. Most autolabeling methods use RGB detections as their labels source, which cannot be replicated in low-light conditions. To fill this gap in this paper we present an automated pipeline for low-light VRU labeling. We use LWIR-RGB image pairs and source our labels from LWIR as VRUs differentiate from the background due to their body temperature. Unlike our previous work that relied on a complex hardware setup to align the two modalities, we perform this experiment using a LWIR-RGB stereo setup, lowering hardware complexity and cost, making the pipeline easier to reproduce. We evaluate method end-to-end on a dataset collected in the capital region of Finland. Models trained on our generated labels beat both off-the-shelf baselines and models fine tuned on a hand labeled subset on F1, mAP@50 and LAMR metrics when tested on a manually labeled dataset, and the result holds for two different LWIR detectors. This shows that low-light VRU autolabeling can be made both accessible and effective without specialized alignment hardware.

==> conv.sh <==
#!/usr/bin/env bash
set -euo pipefail

RES="resources"
TEX="main.tex"

before=$(du -sm "$RES" | cut -f1)

# Back up the source so you can diff / revert
cp "$TEX" "${TEX}.bak"

# 1. Convert every remaining PNG -> downscaled JPEG, then delete the PNG
find "$RES" -type f -iname '*.png' | while read -r f; do
  convert "$f" -resize '1600x1600>' -quality 88 "${f%.*}.jpg"
  rm "$f"
done

# 2. Rewrite .png references to .jpg in main.tex
#    (covers both the files just converted and the ones from your earlier run)
sed -i 's/\.png/\.jpg/g' "$TEX"

after=$(du -sm "$RES" | cut -f1)
echo "resources: ${before}M -> ${after}M"
echo "Backup saved to ${TEX}.bak  (diff with: diff ${TEX}.bak ${TEX})"

